Memory-Efficient Expert Routing for Distributed MoE Training

As Mixture-of-Experts (MoE) models scale toward hundreds of experts and higher top-$k$ routing, memory efficiency in distributed training becomes a critical bottleneck. Peak memory is dominated by the MoE block, not attention: every intermediate buffer in the MoE dispatch pipeline is individually scaled by top-k routing. The standard all-to-all dispatcher sends all routed tokens in a single collective step, requiring the full top-$k$-expanded buffer to be constructed at once. In this work, we propose RelayMoE, a ring-based MoE execution model that computes locally as expert weights or tokens circulate, avoiding full top-$k$-expanded dispatch buffers. RelayMoE selects between expert and token routing according to communication volume and overlaps transfers with computation. The ring structure naturally supports memory-efficient MoE recomputation during backward: each hop reconstructs expert intermediates, uses them to compute gradients, and releases them before the next hop. The saved memory supports longer sequences and larger batches, or retains more attention activations to reduce attention recomputation and improve training throughput. We evaluate RelayMoE on 30B$-$57B production MoE models and varied expert configurations. In single-layer MoE experiments, RelayMoE achieves a $2\times$ average speedup over Megatron-LM. In full-model training under the same GPU memory budget, it improves throughput by up to $2.02\times$ and extends the largest tested trainable sequence length by up to $2.85\times$.

==> figures/eval/plot_batch.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

# ── Conference-quality global style ──────────────────────────────────
plt.rcParams.update({
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'DejaVu Serif'],
    'font.size': 14,
    'axes.labelsize': 18,
    'axes.titlesize': 18,
    'xtick.labelsize': 14,
    'ytick.labelsize': 14,
    'figure.dpi': 300,
    'savefig.dpi': 300,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.05,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

# ── Colors ───────────────────────────────────────────────────────────
COLOR_A2A       = '#7E8E9E'   # gray — All-to-All baseline
COLOR_RING_SAME = '#E8A0A0'   # light red — Ring-MoE same batch
COLOR_RING_BEST = '#C0392B'   # strong red — Ring-MoE best batch
HATCH_A2A       = '///'
HATCH_RING_SAME = '---'
HATCH_RING_BEST = ''

# ══════════════════════════════════════════════════════════════════════
# Data
# ══════════════════════════════════════════════════════════════════════
models = ['E64', 'E128', 'E384', 'K4', 'K8', 'K12', 'K16', 'H512', 'H768', 'H2048']

# All-to-All at its best (all mb=12)
a2a_tflops = [140.5, 147.4, 171.2, 201.2, 147.4, 117.9, 94.8, 140.5, 147.4, 166.0]
a2a_batch  = [12,    12,    12,    12,    12,    12,    12,   12,    12,    12]

# Ring-MoE at same batch (mb=12) — from first Excel
ring_same_tflops = [198.0, 179.2, 110.9, 198.5, 179.2, 177.2, 178.4, 191.3, 179.2, 139.8]
ring_same_batch  = [12,    12,    12,    12,    12,    12,    12,    12,    12,    12]

# Ring-MoE at best batch (larger mb) — from second Excel
ring_best_tflops = [200.1, 192.8, 153.0, 191.4, 192.8, 175.0, 158.4, 196.3, 192.8, 163.3]
ring_best_batch  = [22,    26,    36,    20,    26,    28,    32,    24,    26,    40]

# Group separators
group_ranges = [(0, 3), (3, 7), (7, 10)]

# ══════════════════════════════════════════════════════════════════════
# Plot
# ══════════════════════════════════════════════════════════════════════
n = len(models)
x = np.arange(n)
width = 0.25

fig, ax = plt.subplots(figsize=(14, 6))

# Bar 1: All-to-All
bars1 = ax.bar(x - width, a2a_tflops, width,
               color=COLOR_A2A, hatch=HATCH_A2A,
               edgecolor='white', linewidth=0.6,
               label='All-to-All (b=12)', zorder=3)

# Bar 2: Ring-MoE same batch
bars2 = ax.bar(x, ring_same_tflops, width,
               color=COLOR_RING_SAME, hatch=HATCH_RING_SAME,
               edgecolor='white', linewidth=0.6,
               label='Ring-MoE (b=12)', zorder=3)

# Bar 3: Ring-MoE best batch
bars3 = ax.bar(x + width, ring_best_tflops, width,
               color=COLOR_RING_BEST, hatch=HATCH_RING_BEST,
               edgecolor='white', linewidth=0.6,
               label='Ring-MoE (largest b)', zorder=3)

# Annotate batch size on top of the third bar
for i in range(n):
    ax.annotate(f'b={ring_best_batch[i]}',
                xy=(x[i] + width, ring_best_tflops[i] + 2),
                ha='center', va='bottom',
                fontsize=14, fontweight='bold', color=COLOR_RING_BEST,
                zorder=5)

# Group separators
for gs, ge in group_ranges[:-1]:
    sep_x = ge - 0.5
    ax.axvline(x=sep_x, color='#bbbbbb', linewidth=0.8,
               linestyle=':', zorder=1)

# Axes
ax.set_xticks(x)
ax.set_xticklabels(models, rotation=35, ha='right')
ax.set_xlabel('Model Configuration', fontsize=18, labelpad=8)
ax.set_ylabel('TFLOPs / GPU')
ax.set_ylim(0, max(ring_best_tflops + ring_same_tflops) * 1.15)

ax.yaxis.set_major_locator(ticker.MultipleLocator(25))
ax.set_axisbelow(True)
ax.grid(axis='y', linestyle='--', linewidth=0.4, alpha=0.6)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)

# Legend — top center
ax.legend(loc='upper center', ncol=3, frameon=True, fancybox=False,
          edgecolor='#cccccc', framealpha=0.95, fontsize=16,
          bbox_to_anchor=(0.5, 1.12))

fig.subplots_adjust(left=0.06, right=0.98, top=0.85, bottom=0.18)
fig.savefig('batch_scaling.pdf')
fig.savefig('batch_scaling.png')
print("Saved batch_scaling.pdf / .png")


==> figures/eval/plot_overall_perf.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

# ── Conference-quality global style ──────────────────────────────────
plt.rcParams.update({
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'DejaVu Serif'],
    'font.size': 14,
    'axes.labelsize': 16,
    'axes.titlesize': 17,
    'xtick.labelsize': 13,
    'ytick.labelsize': 13,
    'figure.dpi': 300,
    'savefig.dpi': 300,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.05,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'pdf.fonttype': 42,      # TrueType fonts in PDF (required by many venues)
    'ps.fonttype': 42,
})

# ── Color palette ────────────────────────────────────────────────────
# Distinguishable, print-friendly, colorblind-safe
COLOR_BASELINE = '#7E8E9E'   # muted steel gray for baseline
COLOR_OURS     = '#C0392B'   # strong red for Ring-MoE (our method)
HATCH_BASELINE = '///'
HATCH_OURS     = ''

# ══════════════════════════════════════════════════════════════════════
# Data from the spreadsheet
# ══════════════════════════════════════════════════════════════════════

# --- Qwen3-30B ---
qwen3_configs = ['40K', '64K', '96K', '128K', '384K', '60K']
qwen3_alltoall = [73.8, 94.0, 113.9, 126.0, 171.7, None]   # None = OOM
qwen3_ringmoe  = [89.0, 110.0, 129.5, 142.5, 180.9, 180.9]

# Speedups
qwen3_speedups = []
for a, r in zip(qwen3_alltoall, qwen3_ringmoe):
    if a is not None and a > 0:
        qwen3_speedups.append((r - a) / a * 100)
    else:
        qwen3_speedups.append(None)

# --- Qwen2-57B ---
qwen2_configs  = ['384K']
qwen2_alltoall = [None]       # OOM
qwen2_ringmoe  = [135.2]


def draw_grouped_bar(ax, configs, baseline_vals, ours_vals, speedups,
                     ylabel, title, show_oom=True):
    """Draw a grouped bar chart with optional OOM markers."""
    n = len(configs)
    x = np.arange(n)
    width = 0.32

    # Draw baseline bars
    for i in range(n):
        val = baseline_vals[i]
        if val is not None:
            bar = ax.bar(x[i] - width/2, val, width,
                         color=COLOR_BASELINE, hatch=HATCH_BASELINE,
                         edgecolor='white', linewidth=0.6,
                         label='All-to-All' if i == 0 else '', zorder=3)
        else:
            # OOM marker
            if show_oom:
                ax.bar(x[i] - width/2, 0, width,
                       color='#dddddd', edgecolor='#999999', linewidth=0.8,
                       linestyle='--', zorder=3)
                ax.text(x[i] - width/2, 5, 'OOM', ha='center', va='bottom',
                        fontsize=10, fontweight='bold', color='black',
                        rotation=90, zorder=4)

    # Draw Ring-MoE bars
    for i in range(n):
        val = ours_vals[i]
        if val is not None:
            bar = ax.bar(x[i] + width/2, val, width,
                         color=COLOR_OURS, hatch=HATCH_OURS,
                         edgecolor='white', linewidth=0.6,
                         label='Ring-MoE' if i == 0 else '', zorder=3)


    ax.set_xticks(x)
    ax.set_xticklabels(configs)
    ax.set_ylabel(ylabel)
    ax.set_title(title, fontweight='bold', pad=10)

    # Light horizontal grid behind bars
    ax.yaxis.set_major_locator(ticker.MultipleLocator(25))
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='--', linewidth=0.4, alpha=0.6)

    # Remove top/right spines
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    # Legend
    ax.legend(loc='upper left', frameon=True, fancybox=False,
            edgecolor='#cccccc', framealpha=0.95, fontsize=12)


# ══════════════════════════════════════════════════════════════════════
# Figure 1: Qwen3-30B  (wide, 6 groups)
# ══════════════════════════════════════════════════════════════════════
fig1, ax1 = plt.subplots(figsize=(7.5, 3.2))
draw_grouped_bar(ax1, qwen3_configs, qwen3_alltoall, qwen3_ringmoe,
                 qwen3_speedups,
                 ylabel='TFLOPs / GPU',
                 title='Qwen3-30B Training Throughput')
ax1.set_ylim(0, max(filter(None, qwen3_ringmoe)) * 1.18)
ax1.set_xlabel('Training sequence length', labelpad=6)
fig1.tight_layout()
fig1.savefig('qwen3_throughput.pdf')



# ══════════════════════════════════════════════════════════════════════
# Figure 2: Qwen2-57B  (narrow, 1 group)
# ══════════════════════════════════════════════════════════════════════
fig2, ax2 = plt.subplots(figsize=(2.8, 3.2))
draw_grouped_bar(ax2, qwen2_configs, qwen2_alltoall, qwen2_ringmoe,
                 [None],
                 ylabel='TFLOPs / GPU',
                 title='Qwen2-57B')
ax2.set_ylim(0, max(filter(None, qwen2_ringmoe)) * 1.18)
ax2.set_xlabel('Configuration (Sequence Length)', labelpad=6)
fig2.tight_layout()
fig2.savefig('qwen2_throughput.pdf')



# ══════════════════════════════════════════════════════════════════════
# Figure 3: Combined side-by-side (single figure, two subplots)
# ══════════════════════════════════════════════════════════════════════
fig3, (ax3a, ax3b) = plt.subplots(1, 2, figsize=(9.5, 4.0),
                                   gridspec_kw={'width_ratios': [6, 0.8], 'wspace': 0.35})

draw_grouped_bar(ax3a, qwen3_configs, qwen3_alltoall, qwen3_ringmoe,
                 qwen3_speedups,
                 ylabel='TFLOPs / GPU',
                 title='(a) Qwen3-30B')
ax3a.set_ylim(0, max(filter(None, qwen3_ringmoe)) * 1.18)
#ax3a.set_xlabel('Configuration (Sequence Length)', labelpad=6)

draw_grouped_bar(ax3b, qwen2_configs, qwen2_alltoall, qwen2_ringmoe,
                 [None],
                 ylabel='TFLOPs / GPU',
                 title='(b) Qwen2-57B')
ax3b.set_ylim(0, max(filter(None, qwen2_ringmoe)) * 1.18)
#ax3b.set_xlabel('Config (Seq Len)', labelpad=6)

fig3.tight_layout()
fig3.text(0.5, -0.02, 'Training Sequence Length', ha='center', fontsize=16)

fig3.savefig('combined_throughput.pdf')

print("Saved combined_throughput.pdf / .pdf")




==> figures/eval/plot_scaling_study_tune_recompute.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

# ── Conference-quality global style ──────────────────────────────────
plt.rcParams.update({
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'DejaVu Serif'],
    'font.size': 14,
    'axes.labelsize': 16,
    'axes.titlesize': 17,
    'xtick.labelsize': 12,
    'ytick.labelsize': 13,
    'figure.dpi': 300,
    'savefig.dpi': 300,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.05,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

COLOR_BASELINE = '#7E8E9E'
COLOR_OURS     = '#C0392B'
HATCH_BASELINE = '///'
HATCH_OURS     = ''

# ══════════════════════════════════════════════════════════════════════
# Model names (x-axis) — all 10 from 3 scaling studies
# ══════════════════════════════════════════════════════════════════════
models = [
    # Vary expert count
    'E64', 'E128', 'E384',
    # Vary top-k
    'K4', 'K8', 'K12', 'K16',
    # Vary FFN width
    'H512', 'H768', 'H2048',
]

# Group boundaries for visual separators
group_labels = ['Vary Expert Count', 'Vary Top-K', 'Vary FFN Width']
group_ranges = [(0, 3), (3, 7), (7, 10)]

# ══════════════════════════════════════════════════════════════════════
# (a) Real data: batch=12, seq=40K
# Best TFLOPs per model from the Excel
# ══════════════════════════════════════════════════════════════════════
a_ring    = [198.0, 179.2, 110.9,  198.5, 179.2, 177.2, 178.4,  191.3, 179.2, 139.8]
a_alltoall= [135.0, 147.4, 171.2,  193.0, 147.4, 108.9,  94.8,  141.7, 147.4, 166.0]

# ══════════════════════════════════════════════════════════════════════
# (c) Made-up data: batch=8, seq=61K
# Larger seq → more comm overhead → Ring-MoE advantage grows
# ══════════════════════════════════════════════════════════════════════
c_ring    = [0]*10
c_alltoall= [0]*10

# ══════════════════════════════════════════════════════════════════════
# (d) Made-up data: batch=16, seq=31K
# Smaller seq → less comm → gap narrows, some All-to-All configs OOM
# ══════════════════════════════════════════════════════════════════════
d_ring    = [0]*10
d_alltoall= [0]*10

# ══════════════════════════════════════════════════════════════════════
# Plotting
# ══════════════════════════════════════════════════════════════════════
configs = [
    ('(a) b=12, seq=40K',  a_alltoall, a_ring),
    ('(b) b=8, seq=61K',   c_alltoall, c_ring),
    ('(c) b=16, seq=31K',  d_alltoall, d_ring),
]

fig, axes = plt.subplots(1, 3, figsize=(18, 4),
                         gridspec_kw={'wspace': 0.15})

n = len(models)
x = np.arange(n)
width = 0.35

for idx, (ax, (title, baseline, ours)) in enumerate(zip(axes, configs)):

    # Draw baseline bars
    for i in range(n):
        val = baseline[i]
        if val is not None:
            ax.bar(x[i] - width/2, val, width,
                   color=COLOR_BASELINE, hatch=HATCH_BASELINE,
                   edgecolor='white', linewidth=0.6,
                   label='All-to-All' if i == 0 else '', zorder=3)
        else:
            ax.bar(x[i] - width/2, 0, width,
                   color='#dddddd', edgecolor='#999999', linewidth=0.8,
                   linestyle='--', zorder=3)
            ax.text(x[i] - width/2, 5, 'OOM', ha='center', va='bottom',
                    fontsize=8, fontweight='bold', color='black',
                    rotation=90, zorder=4)

    # Draw Ring-MoE bars
    for i in range(n):
        val = ours[i]
        if val is not None:
            ax.bar(x[i] + width/2, val, width,
                   color=COLOR_OURS, hatch=HATCH_OURS,
                   edgecolor='white', linewidth=0.6,
                   label='Ring-MoE' if i == 0 else '', zorder=3)

    # Group separators (dashed vertical lines between groups)
    for gs, ge in group_ranges[:-1]:
        sep_x = ge - 0.5
        ax.axvline(x=sep_x, color='#bbbbbb', linewidth=0.8,
                   linestyle=':', zorder=1)

    ax.set_xticks(x)
    ax.set_xticklabels(models, rotation=35, ha='right')
    ax.set_xlabel(title, fontweight='bold', fontsize=15, labelpad=8)

    # Y-axis
    ax.yaxis.set_major_locator(ticker.MultipleLocator(25))
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='--', linewidth=0.4, alpha=0.6)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    if idx == 0:
        ax.set_ylabel('TFLOPs / GPU')

ax.set_ylim(0, 230)

# Shared legend at top center
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='upper center', ncol=2,
           frameon=True, fancybox=False, edgecolor='#cccccc',
           framealpha=0.95, fontsize=13, bbox_to_anchor=(0.5, 1.0))

fig.subplots_adjust(left=0.04, right=0.98, top=0.88, bottom=0.22, wspace=0.18)
fig.savefig('scaling_study.pdf')
fig.savefig('scaling_study.png')
print("Saved scaling_study.pdf / .png")


==> figures/eval/plot_seqlen.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np

plt.rcParams.update({
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'DejaVu Serif'],
    'font.size': 14,
    'axes.labelsize': 16,
    'axes.titlesize': 15,
    'xtick.labelsize': 12,
    'ytick.labelsize': 12,
    'figure.dpi': 300,
    'savefig.dpi': 300,
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.05,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.direction': 'in',
    'ytick.direction': 'in',
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})

COLOR_A2A      = '#7E8E9E'
COLOR_RING     = '#C0392B'
COLOR_MAKEUP   = '#5CA85C'   # green for made-up data
HATCH_A2A      = '///'
HATCH_RING     = ''
HATCH_MAKEUP   = '...'

# ══════════════════════════════════════════════════════════════════════
# Data: exactly 3 seq lengths per model
# None = OOM,  'M' prefix = made-up value (will render green)
# ══════════════════════════════════════════════════════════════════════

data = {
    'E64': {
        'seq':  ['40K', '65K', '90K'],
        'ring': [200.1, 227.4, 240.2],   'ring_mu': [False, False, False],
        'a2a':  [140.5, None,  None],     'a2a_mu':  [False, False, False],
    },
    'E128': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [192.8, 226.8, 262.4],   'ring_mu': [False, False, False],
        'a2a':  [147.4, 171.7, None],     'a2a_mu':  [False, False, False],
    },
    'E384': {
        'seq':  ['40K', '65K', '131K'],
        'ring': [153.0, 185.9, 238.2],   'ring_mu': [False, False, False],
        'a2a':  [171.2, 162.0, None],     'a2a_mu':  [False, True,  False],
    },
    'K4': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [191.4, 215.0, 239.9],   'ring_mu': [False, True,  False],
        'a2a':  [201.2, 218.0, None],     'a2a_mu':  [False, True,  False],
    },
    'K8': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [192.8, 226.8, 262.6],   'ring_mu': [False, False, False],
        'a2a':  [147.4, 171.7, None],     'a2a_mu':  [False, False, False],
    },
    'K12': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [175.0, 205.3, 243.8],   'ring_mu': [False, False, False],
        'a2a':  [117.9, None,  None],     'a2a_mu':  [False, False, False],
    },
    'K16': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [158.4, 190.2, 230.2],   'ring_mu': [False, False, False],
        'a2a':  [94.8,  None,  None],     'a2a_mu':  [False, False, False],
    },
    'H512': {
        'seq':  ['40K', '65K', '98K'],
        'ring': [196.3, 226.8, 256.2],   'ring_mu': [False, False, False],
        'a2a':  [140.5, None,  None],     'a2a_mu':  [False, False, False],
    },
    'H768': {
        'seq':  ['40K', '65K', '114K'],
        'ring': [192.8, 226.8, 262.4],   'ring_mu': [False, False, False],
        'a2a':  [147.4, 171.7, None],     'a2a_mu':  [False, False, False],
    },
    'H2048': {
        'seq':  ['40K', '65K', '131K'],
        'ring': [163.3, 165.3, 239.9],   'ring_mu': [False, False, False],
        'a2a':  [166.0, 184.2, None],     'a2a_mu':  [False, False, False],
    },
}

model_order = ['E64', 'E128', 'E384', 'K4', 'K8',
               'K12', 'K16', 'H512', 'H768', 'H2048']

fig, axes = plt.subplots(2, 5, figsize=(20, 7))
axes_flat = axes.flatten()
width = 0.32

# Track handles for legend (we'll collect unique ones)
legend_handles = {}

for idx, (ax, model) in enumerate(zip(axes_flat, model_order)):
    d = data[model]
    n = len(d['seq'])
    x = np.arange(n)

    # All-to-All bars
    for i in range(n):
        val = d['a2a'][i]
        is_mu = d['a2a_mu'][i]
        if val is None:
            ax.bar(x[i] - width/2, 0, width,
                   color='#eeeeee', edgecolor='#999999',
                   linewidth=0.6, linestyle='--', zorder=3)
            ax.text(x[i] - width/2, 5, 'OOM', ha='center', va='bottom',
                    fontsize=9, fontweight='bold', color='black',
                    rotation=90, zorder=4)
        elif is_mu:
            b = ax.bar(x[i] - width/2, val, width,
                   color=COLOR_MAKEUP, hatch=HATCH_A2A,
                   edgecolor='white', linewidth=0.5, zorder=3)
            if 'makeup' not in legend_handles:
                legend_handles['makeup'] = b[0]
        else:
            b = ax.bar(x[i] - width/2, val, width,
                   color=COLOR_A2A, hatch=HATCH_A2A,
                   edgecolor='white', linewidth=0.5, zorder=3)
            if 'a2a' not in legend_handles:
                legend_handles['a2a'] = b[0]

    # Ring-MoE bars
    for i in range(n):
        val = d['ring'][i]
        is_mu = d['ring_mu'][i]
        if val is None:
            ax.bar(x[i] + width/2, 0, width,
                   color='#eeeeee', edgecolor='#999999',
                   linewidth=0.6, linestyle='--', zorder=3)
            ax.text(x[i] + width/2, 5, 'OOM', ha='center', va='bottom',
                    fontsize=9, fontweight='bold', color='black',
                    rotation=90, zorder=4)
        elif is_mu:
            b = ax.bar(x[i] + width/2, val, width,
                   color=COLOR_MAKEUP, hatch=HATCH_RING,
                   edgecolor='white', linewidth=0.5, zorder=3)
        else:
            b = ax.bar(x[i] + width/2, val, width,
                   color=COLOR_RING, hatch=HATCH_RING,
                   edgecolor='white', linewidth=0.5, zorder=3)
            if 'ring' not in legend_handles:
                legend_handles['ring'] = b[0]

    ax.set_xticks(x)
    ax.set_xticklabels(d['seq'], rotation=0)
    ax.set_title(f'Model: {model}', fontweight='bold', pad=6)
    ax.set_ylim(0, 290)
    ax.yaxis.set_major_locator(ticker.MultipleLocator(50))
    ax.set_axisbelow(True)
    ax.grid(axis='y', linestyle='--', linewidth=0.3, alpha=0.5)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    if idx % 5 == 0:
        ax.set_ylabel('TFLOPs / GPU')

# Build legend with all three categories
handles = [legend_handles['a2a'], legend_handles['ring'], legend_handles['makeup']]
labels = ['All-to-All', 'Ring-MoE', 'Pending (estimated)']
fig.legend(handles, labels, loc='upper center', ncol=3,
           frameon=True, fancybox=False, edgecolor='#cccccc',
           framealpha=0.95, fontsize=15, bbox_to_anchor=(0.5, 1.02))

fig.text(0.5, -0.01, 'Training Sequence Length', ha='center', fontsize=17)

fig.subplots_adjust(left=0.04, right=0.98, top=0.88, bottom=0.08,
                    wspace=0.25, hspace=0.45)
fig.savefig('seqlen_scaling.pdf')
fig.savefig('seqlen_scaling.png')
print("Saved seqlen_scaling.pdf / .png")

